Design of optimization tools for quantum information theory

In this thesis, we present optimization tools for different problems in quantum information theory. First, we introduce an algorithm for quantum estate estimation. The algorithm consists of orthogonal projections on intersecting hyperplanes, which are determined by the probability distributions and the measurement operators. We show its performance, in both runtime and fidelity, considering realistic errors. Second, we present a technique for certifying quantum non-locality. Given a set of bipartite measurement frequencies, this technique finds a Bell inequality that maximizes the gap between the local hidden variable and the quantum value of a Bell inequality. Lastly, to study the quantum marginal problem, we introduce an operator and develop an algorithm, which takes as inputs a set of quantum marginals and eigenvalues, and outputs a density matrix, if exists, compatible with the prescribed data.

==> introduction/codes_qse.py <==
import numpy as np
import time
from scipy.optimize import root
import enum

class TomographyExperiment:
    def __init__(self,measurementType,measurementsAndProbabilities):
        self.measurementType = measurementType
        self.measurementsAndProbabilities = measurementsAndProbabilities
    
    def getMeasurementsAndProbabilities(self):
        return self.measurementsAndProbabilities
    
    def getMeasurementType(self):
        return self.measurementType

class MeasurementType(enum.Enum):
    Bases = 0
    PVMs = 1
    GeneralPOVMs = 2
    
def T(measurementType,rho_0, measurement , probabilities ):
    if measurementType==MeasurementType.Bases:
        aBasis=measurement
        rotatedState = np.asmatrix( aBasis ).getH() @ rho_0 @ aBasis 
        stateWithImposedInformation = rotatedState - np.diag( np.diag( rotatedState ) ) + np.real( np.diag( probabilities ) )
        rho_1 = aBasis @ stateWithImposedInformation @ np.asmatrix( aBasis ).getH()
    else:
        if measurementType==MeasurementType.PVMs:
            for i,projector in enumerate(measurement):
                rho_1 = rho_0 + (
                    probabilities[i]-np.trace(projector@rho_0)
                    )/np.trace(projector).real*projector
            else:
                rho_aux = rho_0
                for i,effect in enumerate(measurement):
                    rho_1 = rho_aux + (probabilities[i]-np.trace(effect@rho_aux)
                                     )/np.trace(effect@effect).real*effect
                    rho_aux = rho_1      
    return rho_1

def applyCompositionT(measurementType,rho_0,measurementsAndProbabilities):
    rho = rho_0
    for measurement,probabilities in measurementsAndProbabilities:
        rho = T(measurementType,rho_0, measurement, probabilities )
        rho_0 = rho
    return rho

def projectToDensityOperator(rho,dimension):
    
    eigenvalues , eigenvectors = np.linalg.eigh( rho )
    eigenvalues = np.real(eigenvalues)
    U = np.matrix(eigenvectors)
    
    f = lambda x : np.sum([abs(eigval-x) for eigval in eigenvalues]) - dimension*x - np.trace(rho).real
    x0=root(f,0).x[0].real
    
    projection = U@np.diag([max([eigval-x0,0]) for eigval in eigenvalues])@U.getH()
    
    return projection/(np.trace(projection).real)

def qStateEstimation(tomographyExperiment, dimension = 2, min_HS_distance = 1e-10, max_iterations = 1e10):
    
    start_time_pio = time.time()
    
    #initial estimate
    seed = np.eye(dimension)
    rho = applyCompositionT(tomographyExperiment.getMeasurementType(),
                            seed,
                            tomographyExperiment.getMeasurementsAndProbabilities())
    
    #iteration until convergence in HS distance
    hs_distance = 2.0
    n=1
    while (hs_distance > min_HS_distance) & (n < max_iterations):
        rho_0 = rho
        rho = applyCompositionT(tomographyExperiment.getMeasurementType(),
                                rho_0,
                                tomographyExperiment.getMeasurementsAndProbabilities())
        hs_distance = HS_distance(rho,rho_0)
        n += 1
        
    #find the density operator closest to rho in Frobenius norm.
    rho_estimated = projectToDensityOperator(rho,dimension)
    
    dt_pio = time.time() - start_time_pio

    return rho_estimated, dt_pio


def HS_distance(rho,sigma):
    return np.trace(np.linalg.matrix_power((rho - sigma),2))

